Recent results with radiation-tolerant TowerJazz 180 nm MALTA Sensors

To achieve the physics goals of future colliders, it is necessary to develop novel, radiation-hard silicon sensors for their tracking detectors. We target the replacement of hybrid pixel detectors with Depleted Monolithic Active Pixel Sensors (DMAPS) that are radiation-hard, monolithic CMOS sensors. We have designed, manufactured and tested the MALTA series of sensors, which are DMAPS in the 180 nm TowerJazz CMOS imaging technology. MALTA have a pixel pitch well below current hybrid pixel detectors, high time resolution (< 2 ns) and excellent charge collection efficiency across pixel geometries. These sensors have a total silicon thickness of between 50-300 $\mu$m, implying reduced material budgets and multiple scattering rates for future detectors which utilize such technology. Furthermore, their monolithic design bypasses the costly stage of bump-bonding in hybrid sensors and can substantially reduce detector costs. This contribution presents the latest results from characterization studies of the MALTA2 sensors, including results demonstrating the radiation tolerance of these sensors.

==> typeset.sh <==
#!/bin/bash

pdflatex elsarticle-template.tex
bibtex elsarticle-template
pdflatex elsarticle-template.tex
pdflatex elsarticle-template.tex

